GIFT: Generated Indoor video frames for Texture-less point tracking

Point tracking is becoming a powerful solver for motion estimation and video editing. Compared to classical feature matching, point tracking methods have the key advantage of robustly tracking points under complex camera motion trajectories and over extended periods. However, despite certain improvements in methodologies, current point tracking methods still struggle to track any position in video frames, especially in areas that are texture-less or weakly textured. In this work, we first introduce metrics for evaluating the texture intensity of a 3D object. Using these metrics, we classify the 3D models in ShapeNet into three levels of texture intensity and create GIFT, a challenging synthetic benchmark comprising 1800 indoor video sequences with rich annotations. Unlike existing datasets that assign ground truth points arbitrarily, GIFT precisely anchors ground truth on classified target objects, ensuring that each video corresponds to a specific texture intensity level. Furthermore, we comprehensively evaluate current methods on GIFT to assess their performance across different texture intensity levels and analyze the impact of texture on point tracking.

==> assets/Statistic/metrics/vis_metrics.py <==
import matplotlib.pyplot as plt
import numpy as np
import json
import seaborn as sns
from scipy.stats import pearsonr

def load_json(file_path):
    with open(file_path, "r") as file:
        data = json.load(file)
    return data

def plot_metrics_dif(metrics_1, metrics_2, metric_name, dataset_name):
    metric_1 = [metric[metric_name] for metric in metrics_1]
    metric_2 = [metric[metric_name] for metric in metrics_2]
    differences = np.array(metric_2) - np.array(metric_1)

    plt.figure(figsize=(10, 6))
    plt.plot(differences, marker='o', linestyle='-', color='b', label=f'{metric_name} Difference')
    plt.axhline(0, color='r', linestyle='--', linewidth=1, label='Zero Difference')
    plt.xlabel("Frame")
    plt.ylabel(f"{metric_name} Difference")
    plt.title(f"{metric_name} Difference Over Frames for {dataset_name}")
    plt.grid(True)
    plt.legend()
    
    # Save the plot
    plt.savefig(f"{metric_name}_diff_{dataset_name}.png")
    plt.close()
    
def plot_metrics_relationship(metrics_A, metrics_B, dataset_name):
    occlusion_acc_A = [metric['occlusion_accuracy'] for metric in metrics_A]
    position_acc_A = [metric['average_pts_within_thresh'] for metric in metrics_A]
    occlusion_acc_B = [metric['occlusion_accuracy'] for metric in metrics_B]
    position_acc_B = [metric['average_pts_within_thresh'] for metric in metrics_B]

    # Scatter plot with regression lines
    plt.figure(figsize=(12, 8))
    
    # Algorithm CoTracker
    sns.regplot(x=occlusion_acc_A, y=position_acc_A, color='blue', label='CoTracker', scatter_kws={'s': 50})
    corr_A, _ = pearsonr(occlusion_acc_A, position_acc_A)
    
    # Algorithm BootsTAP
    sns.regplot(x=occlusion_acc_B, y=position_acc_B, color='green', label='BootsTAP', scatter_kws={'s': 50})
    corr_B, _ = pearsonr(occlusion_acc_B, position_acc_B)

    plt.xlabel("Occlusion Accuracy")
    plt.ylabel("Position Accuracy")
    plt.title(f"Relationship Between Occlusion and Position Accuracy for {dataset_name}")
    plt.legend()
    plt.grid(True, linestyle='--', alpha=0.7)
    
    # Display correlation coefficients
    plt.text(0.1, 0.9, f'Algorithm A Correlation: {corr_A:.2f}', transform=plt.gca().transAxes, color='blue')
    plt.text(0.1, 0.85, f'Algorithm B Correlation: {corr_B:.2f}', transform=plt.gca().transAxes, color='green')
    
    # Save the plot
    plt.savefig(f"occlusion_position_relationship_{dataset_name}.png")
    plt.close()
    
    # ========================================================================================================
    # now we evaluate the correlation between occlusion accuracy and average points within threshold
    # between CoTracker and BootsTAP
    # Is the raise in occlusion accuracy of BopotsTAP than CoTracker corelated with the raise of BootsTAP in average points within threshold than CoTracker?
    # ========================================================================================================
    
    dif_oa = np.array(occlusion_acc_B) - np.array(occlusion_acc_A)
    dif_pts = np.array(position_acc_B) - np.array(position_acc_A)
    
    plt.figure(figsize=(12, 8))
    sns.regplot(x=dif_oa, y=dif_pts, color='blue', scatter_kws={'s': 50})
    corr, _ = pearsonr(dif_oa, dif_pts)
    plt.xlabel("Occlusion Accuracy Difference")
    plt.ylabel("Position Accuracy Difference")
    plt.title(f"Relationship Between Occlusion and Position Accuracy Difference for {dataset_name}")
    plt.grid(True, linestyle='--', alpha=0.7)
    plt.savefig(f"occlusion_position_diff_relationship_{dataset_name}.png")
    plt.close()


file_list = [
    "cotracker_C_L.json",
    "bootsTAP_C_L.json",
    "cotracker_C_M.json",
    "bootsTAP_C_M.json",
    "cotracker_C_H.json",
    "bootsTAP_C_H.json",
]
metrics_list = []
for file_path in file_list:
    extracted_metrics = load_json(file_path)
    metrics_list.append(extracted_metrics["Metrics"])

# we compare the metrics of the same type from cotracker and bootsTAP
metric_names = [
    "occlusion_accuracy",
    "pts_within_1",
    "jaccard_1",
    "pts_within_2",
    "jaccard_2",
    "pts_within_4",
    "jaccard_4",
    "pts_within_8",
    "jaccard_8",
    "pts_within_16",
    "jaccard_16",
    "average_jaccard",
    "average_pts_within_thresh",
]
datasets = ["C_L", "C_M", "C_H"]

for i in range(3):
    metric_name = "occlusion_accuracy"
    metric_1 = metrics_list[2*i]
    metric_2 = metrics_list[2*i+1]
    plot_metrics_dif(metric_1, metric_2, metric_name, datasets[i])
    
    metric_name = "average_jaccard"
    plot_metrics_dif(metric_1, metric_2, metric_name, datasets[i])
    
    metric_name = "average_pts_within_thresh"
    plot_metrics_dif(metric_1, metric_2, metric_name, datasets[i])
    
    cotracker_oa = [metric["occlusion_accuracy"] for metric in metric_1]
    bootsTAP_oa = [metric["occlusion_accuracy"] for metric in metric_2]
    cotracker_pts = [metric["average_pts_within_thresh"] for metric in metric_1]
    bootsTAP_pts = [metric["average_pts_within_thresh"] for metric in metric_2]
    
    cotracker_oa = np.array(cotracker_oa)
    bootsTAP_oa = np.array(bootsTAP_oa)
    cotracker_pts = np.array(cotracker_pts)
    bootsTAP_pts = np.array(bootsTAP_pts)
    
    plot_metrics_relationship(metric_1, metric_2, datasets[i])
    # print the number of samples where bootsTAP outperforms cotracker 
    # in both occlusion accuracy and average points within threshold
    # greater than 0.2
    # print(f"Dataset {datasets[i]}")
    # print(f"Samples where bootsTAP outperforms cotracker in both occlusion accuracy and average points within threshold:")
    
    # tp_count = 0
    # fn_count = 0
    # fp_count = 0
    # tn_count = 0
    # for j in range(len(cotracker_oa)):
    #     if bootsTAP_oa[j] - cotracker_oa[j] > 0.15 and bootsTAP_pts[j] - cotracker_pts[j] > 0.15:
    #         tp_count += 1
    #     elif bootsTAP_oa[j] - cotracker_oa[j] < 0.15 and bootsTAP_pts[j] - cotracker_pts[j] > 0.15:
    #         fn_count += 1
    #     elif bootsTAP_oa[j] - cotracker_oa[j] > 0.15 and bootsTAP_pts[j] - cotracker_pts[j] < 0.15:
    #         fp_count += 1
    #     else:
    #         tn_count += 1
    # print(f"True Positive: {tp_count}")
    # print(f"False Negative: {fn_count}")
    # print(f"False Positive: {fp_count}")
    # print(f"True Negative: {tn_count}")
    # print("\n")
    
    
    
